Separating Reflection and Transmission Images in the Wild

The reflections caused by common semi-reflectors, such as glass windows, can impact the performance of computer vision algorithms. State-of-the-art methods can remove reflections on synthetic data and in controlled scenarios. However, they are based on strong assumptions and do not generalize well to real-world images. Contrary to a common misconception, real-world images are challenging even when polarization information is used. We present a deep learning approach to separate the reflected and the transmitted components of the recorded irradiance, which explicitly uses the polarization properties of light. To train it, we introduce an accurate synthetic data generation pipeline, which simulates realistic reflections, including those generated by curved and non-ideal surfaces, non-static scenes, and high-dynamic-range scenes.

==> build.sh <==
mkdir figures
mkdir figures_rebuttal
mkdir figures/grid

cp ../Polarization_ECCV18_final/figures/teaser_image4.pdf figures/teaser_image4.pdf
cp ../Polarization_ECCV18_final/figures/reflection_types4.pdf figures/reflection_types4.pdf
cp ../Polarization_ECCV18_final/figures/notsoeasy.pdf figures/notsoeasy.pdf
cp ../Polarization_ECCV18_final/figures/polarization.pdf figures/polarization.pdf
cp ../Polarization_ECCV18_final/figures/network_description.pdf figures/network_description.pdf
cp ../Polarization_ECCV18_final/figures/flow_chart.pdf figures/flow_chart.pdf
cp ../Polarization_ECCV18_final/figures/grid/grid000.jpg figures/grid/grid000.jpg
cp ../Polarization_ECCV18_final/figures/grid/grid001.jpg figures/grid/grid001.jpg
cp ../Polarization_ECCV18_final/figures/bent_surface_all3.pdf figures/bent_surface_all3.pdf
cp ../Polarization_ECCV18_final/figures/synthetic_data2_small.pdf figures/synthetic_data2_small.pdf
cp ../Polarization_ECCV18_final/figures/result_bent_eccv.pdf figures/result_bent_eccv.pdf
cp ../Polarization_ECCV18_final/figures/mixed_vs_pure.pdf figures/mixed_vs_pure.pdf
cp ../Polarization_ECCV18_final/figures/result_realworld3.pdf figures/result_realworld3.pdf
cp ../Polarization_ECCV18_final/figures_rebuttal/gt_experiment_full_T_annotated.pdf figures_rebuttal/gt_experiment_full_T_annotated.pdf

cp ../Polarization_ECCV18_final/arxiv.tex arxiv.tex
cp ../Polarization_ECCV18_final/arxiv.bbl .
